Same-State Pairs Make One JEPA Proof of the Platonic Representation Hypothesis Vacuous

In a Joint-Embedding Predictive Architecture (JEPA), the JEPA proof of the Platonic Representation Hypothesis (PRH) assumes that every observation determines the world state and that a spectral gap makes minimizers unique up to rotation. Under the hard-whitening population objective, same-state positive pairs make the induced world kernel the identity: every centered whitened state function is a global minimizer, and, when $d_z-1\ge 2k$, two minimizers can have best-rotation squared residual $2k$. The uniqueness claim is conditional; for $k<d_z-1$, where $d_z$ is the number of world states, this limit makes its premise unsatisfiable, so the claim has no content there. The experiments that motivate it leave the assumption: a caption sees only part of an image, and the paper states no experiment meets its hypotheses exactly. The theorem does not reach those experiments, and for $k<d_z-1$ its idealized same-state limit is vacuous. One of the paper's four quantitative results survives: a gap-free lower bound. Its bound vanishes only at perfect scene-explained fraction; it bounds alignment error but cannot certify good-view alignment. A canonical frame is determined only up to a rotation and a latent permutation. Paired samples fix the relative frame at effective rank $k$; a global rotation remains. Component semantics fix the relative permutation only up to signs; value anchors fix it once the mixing frame is pinned. A resource--gauge ledger records which resource fixes which gauge.

==> anc/MANIFEST.sha256 <==
61c0d10aacfe39318bc8067f44bf5ce70eefa629c6152a331d438a31274b0e5b  README.md
a83a2a4ed7ab2e022b9b8a83cfa2b8cf52cc243006c597e8b96f90a8365590ac  requirements.txt
5ba4abe5ade502ca00b9f1ee745005e0dceea99adfce94492fe78ddaa33ff5a8  verify_K4.py
0a2b3017b910fe69a8dc15c7040f6e22af02d633d53b0c8ede68e1ff01cfe050  verify_L4.py
6dfaddade6c77f7a7fa2616b8ce1671e5fad1702f847cb10737026e2bb4d7de8  verify_M4.py
6db4c70a6105ff3a453f58220ab03c4e6935b1d563628b1449de8541cfc35d60  verify_N1.py
b73726326621f0cc61169f98d18f66033f927ac20c27e96a52fe96d08012d9f5  verify_review.py
1929aac9a9d09d9a2e7cab02e142bd9521a63a23a3f0956fe14dcc8adabf3c55  results/k4_exp1.csv
8bd803bad647b5ee4dcec82c5fc578b8f00f2602a46b373655cda69f826df9bc  results/k4_exp2.csv
b51f624b1f7eebb009555256317cf9819a46151869fd768e4460bc84ca221736  results/k4_exp2_slopes.csv
64cdade2e53dee7bdc5eaccab4efe1a5dba4126cb49538ff243648508eb32bbb  results/k4_exp4.csv
02dada2f9f1f9532868497c20b855702b980b6ad3edd0ced14a1eb592b4b99b0  results/k4_meta.json
713f63cb05b956d527c0d8ce8b6cae854868422d7b53632897b537f239698d42  results/l4_exp1.csv
d76ce7ab1578fc9620f5825bfc01234c7e751b1073cf6c0f9bd7a3bfac1b72dc  results/l4_exp2a.csv
41e9984f8f2a8eb1c176fd7539bb7d6810b506f4763722a21ae1896e7f737cd0  results/l4_exp2b.csv
ecc074e366c4c2ad4e7d45f71019bc08f8abc7b06157624a6724d5a04f816af1  results/l4_exp2c.csv
bf27178b4cc1ef04a66103c97a18a66ef3242f25a7080c9a23204f3ba835e62d  results/l4_exp3.csv
15232685dcf1c50fb9057bd38c98cdb0304e662395ec66ee04a876ef434d039e  results/l4_meta.json
874bb7f26550cbaef3700c0dbacafd225b739b54c5e9a6d540f089553558d13c  results/m4_exp1.csv
5a4c30f857610bb648d0893c26f1dc0682c2fa850da7b9d208cb74f1e0291c75  results/m4_exp2.csv
9dda22fdf9f2b75374dc96bcb59703894a46161d45d486c2f6c7978fd2829455  results/m4_exp3.csv
7462f9a3776a6408edbae901373ccb01d6e6c1d2f699fec2a1d298b64721ab74  results/m4_exp4.csv
e0f5a1482534ec2151443a169807e41da40a7001701b2de4be2914ef2556bb6a  results/m4_meta.json


==> anc/README.md <==
# Ancillary code and data

This directory accompanies the technical note *Same-State Pairs Make One JEPA Proof of the Platonic Representation Hypothesis Vacuous*. It contains the five NumPy scripts referenced in Appendix B and the CSV outputs used for the synthetic checks.

## Environment

- Python 3.10+ with NumPy (CPU only; no GPU, no external data).
- Seeds are fixed in the scripts; the paper's base seed is `default_rng(0)`.

## Scripts

| Script | What it checks | How to run |
|---|---|---|
| `verify_review.py` | Fig. 12 kernel gaps; same-state minimizers; Stiefel / rotation dimensions; the surviving lower bound | `python verify_review.py` |
| `verify_K4.py` | Partial pairing: the effective-rank threshold and residual gauge dimensions | `python verify_K4.py --all` |
| `verify_L4.py` | Heteroscedastic known noise, constraint stabilizers, anchors | `python verify_L4.py --all` |
| `verify_M4.py` | Permutation gauge, correspondence anchors, component fingerprints | `python verify_M4.py --all` |
| `verify_N1.py` | Sanity checks for the `2k` construction, the `k = C-1` boundary, and the noise/`p_Z` intersection | `python verify_N1.py` |

The scripts are the exact files used for the note's L2 rows and Appendix B. Some scripts print their tables rather than writing CSVs.

## CSV mapping

| File | Columns | Used for |
|---|---|---|
| `results/k4_exp1.csv` | `exp, d, m, gauge_dim, err, err_se, ambiguity, rand_base, note` | Partial pairing (K4) |
| `results/l4_exp1.csv` | `exp, test, value, se, note` | Noise and anchor checks; this run uses `d = 3`, `k = 3` |
| `results/m4_exp2.csv` | `exp, mode, n, d, acc, acc_se, ambiguity, note` | Fingerprint / permutation recovery |

## Paper cross-reference

- Appendix B lists the scripts, seeds, protocol, and the reported ranges.
- The `2k` construction is proved in the main text.
- `results/` contains the outputs of the five scripts; the three files above are the ones cited in the paper.


==> anc/requirements.txt <==
numpy>=1.24


==> anc/results/k4_exp1.csv <==
exp,d,m,gauge_dim,err,err_se,ambiguity,rand_base,note
E1,3,0,3,1.139926230454011,0.0,1.0,1.0384953599812934,random gauge (no info)
E1,3,1,1,0.8180650033473629,0.09495711530371814,0.8164965809277261,1.0384953599812934,continuous residual gauge
E1,3,2,0,0.5857919747374523,0.12075116386126102,0.8164965809277263,1.0384953599812934,discrete residual
E1,3,3,0,0.08920629836755564,0.021124255179321864,0.0,1.0384953599812934,estimable
E1,3,4,0,0.04920075595592907,0.008625385110406338,0.0,1.0384953599812934,estimable
E1,3,4,0,0.07029545595196945,0.0,0.0,1.0384953599812934,estimable; error vs m
E1,3,8,0,0.03571416697453518,0.0,0.0,1.0384953599812934,estimable; error vs m
E1,3,16,0,0.02153346262394858,0.0,0.0,1.0384953599812934,estimable; error vs m
E1,3,32,0,0.01358055589280929,0.0,0.0,1.0384953599812934,estimable; error vs m
E1,3,64,0,0.01185873366278644,0.0,0.0,1.0384953599812934,estimable; error vs m
E1,3,-1,0,-0.652991688413693,0.08146091286274022,0.0,1.0384953599812934,slope err vs m (m>=4): -0.653+-0.160 n=5
E1,3,-2,0,0.09741347570207361,0.35929937160336545,0.0,1.0384953599812934,slope err vs n at m=4: 0.097+-0.704 n=3
E1,2,0,1,0.6260337588248833,0.0,1.0,1.0,random gauge (no info)
E1,2,1,0,0.664004923867618,0.1657990184277166,1.0,1.0,discrete residual
E1,2,2,0,0.16480747683906377,0.1195917339869694,0.0,1.0,estimable
E1,2,3,0,0.028011241947271125,0.009567258892359631,0.0,1.0,estimable
E1,2,4,0,0.02717257124425435,0.004317833614800405,0.0,1.0,estimable
E1,2,4,0,0.05331203095212072,0.0,0.0,1.0,estimable; error vs m
E1,2,8,0,0.021381368240194057,0.0,0.0,1.0,estimable; error vs m
E1,2,16,0,0.01574150716423471,0.0,0.0,1.0,estimable; error vs m
E1,2,32,0,0.008175062461292522,0.0,0.0,1.0,estimable; error vs m
E1,2,64,0,0.003874859366369325,0.0,0.0,1.0,estimable; error vs m
E1,2,-1,0,-0.8951543094481869,0.0696401121420267,0.0,1.0,slope err vs m (m>=4): -0.895+-0.136 n=5
E1,2,-2,0,0.14378708666398962,0.03715118562671251,0.0,1.0,slope err vs n at m=4: 0.144+-0.073 n=3


==> anc/results/k4_exp2.csv <==
exp,mode,n,err,err_se,classify,note
E2,distinct,2000,0.06171966447023097,0.01512065995288953,1.0,"m=0, marginal samples only; R estimated via single-view 3rd-cumulant + skewness matching"
E2,distinct,10000,0.025463777516513124,0.005102848846380253,1.0,"m=0, marginal samples only; R estimated via single-view 3rd-cumulant + skewness matching"
E2,distinct,50000,0.008561703328932326,0.0007324039014958601,1.0,"m=0, marginal samples only; R estimated via single-view 3rd-cumulant + skewness matching"
E2,same,2000,0.714119236354532,0.11755226748359536,0.2,"m=0, marginal samples only; R estimated via single-view 3rd-cumulant + skewness matching"
E2,same,10000,0.8189605556859917,0.05483140710378921,0.4,"m=0, marginal samples only; R estimated via single-view 3rd-cumulant + skewness matching"
E2,same,50000,0.8264503840168166,0.004888184892673634,0.4,"m=0, marginal samples only; R estimated via single-view 3rd-cumulant + skewness matching"
E2,gauss,2000,1.031832309645427,0.062799691473321,0.0,"m=0, marginal samples only; R estimated via single-view 3rd-cumulant + skewness matching"
E2,gauss,10000,0.9519652091390611,0.06266755976207722,0.0,"m=0, marginal samples only; R estimated via single-view 3rd-cumulant + skewness matching"
E2,gauss,50000,1.0908597165406664,0.08556126936220218,0.0,"m=0, marginal samples only; R estimated via single-view 3rd-cumulant + skewness matching"


==> anc/results/k4_exp2_slopes.csv <==
fit,slope,se,ci_lo,ci_hi,npoints
distinct_mode_err_vs_n,-0.6136625148801135,0.03670004384854006,-0.685594600823252,-0.541730428936975,3


==> anc/results/k4_exp4.csv <==
exp,graph,m_edge,within_err,cross_err,gauge_effect,note
E4,connected,3,0.14970672375422492,0.19827810783604427,5.626165018840439e-16,connected: single global O(d); disconnected: one O(d) per component; cross-comp rotation unidentified
E4,disconnected,3,0.14344056395529506,0.9163084527991389,0.9264502723675678,connected: single global O(d); disconnected: one O(d) per component; cross-comp rotation unidentified


==> anc/results/k4_meta.json <==
{
  "script": "verify_K4.py",
  "sha256": "5ba4abe5ade502ca00b9f1ee745005e0dceea99adfce94492fe78ddaa33ff5a8",
  "python": "3.12.14 (main, Sep  1 2026, 14:17:39) [MSC v.1944 64 bit (AMD64)]"
}

==> anc/results/l4_exp1.csv <==
exp,test,value,se,note
E1,raw_joint_cov_invariance_hetero_noise,1.1102230246251565e-15,0.0,"A_m->A_m Q, known heterogeneous Sigma_m (general A)"
E1,paired_err_hetero_sigma_m=0,1.0,0.0,same whitened frames B0; whitened model identical => neutral
E1,paired_err_hetero_sigma_m=3,0.7015584292580123,0.10838389181861806,same whitened frames B0; whitened model identical => neutral
E1,paired_err_hetero_sigma_m=10,0.49501963103135666,0.08416961628459552,same whitened frames B0; whitened model identical => neutral
E1,paired_err_hetero_sigma_m=100,0.20100799788991028,0.031098321776999584,same whitened frames B0; whitened model identical => neutral
E1,paired_err_iso_sigma_m=0,1.0,0.0,same whitened frames B0; whitened model identical => neutral
E1,paired_err_iso_sigma_m=3,0.6633152506902522,0.0801193065546476,same whitened frames B0; whitened model identical => neutral
E1,paired_err_iso_sigma_m=10,0.5672138047577778,0.1244857434392979,same whitened frames B0; whitened model identical => neutral
E1,paired_err_iso_sigma_m=100,0.12208932469820295,0.017263853846094083,same whitened frames B0; whitened model identical => neutral
E1,global_O(d)_remains_under_common_Q,3.7037057157525473e-16,0.0,relative rotations unchanged; absolute frames shifted by Q


==> anc/results/l4_exp2a.csv <==
exp,test,anchors,gauge_dim,value,se,note
E2a,single_anchor_continuous_gauge,1,1,1.1547005383792517,0.0,anchor row fixed -> residual O(d-1): dim (d-1)(d-2)/2=1 (d=3)
E2a,joint_3anchors_noise=0.0,3,0,3.3781155908443307e-16,4.426786227357143e-17,constrained fit residual (anchors span R^d -> H trivial); perturbation residual=1.568
E2a,joint_3anchors_noise=0.01,3,0,0.013295151045517905,0.0023009675195672357,constrained fit residual (anchors span R^d -> H trivial); perturbation residual=1.568
E2a,joint_3anchors_noise=0.05,3,0,0.07223641479855546,0.00887479719403426,constrained fit residual (anchors span R^d -> H trivial); perturbation residual=1.556
E2a,joint_2anchors_residual_dim,2,0,0.0,0.0,"2 independent rows in R^3 -> O(3-2)=O(1), dim 0"


==> anc/results/l4_exp2b.csv <==
exp,test,continuous_dim,finite_count,value,note
E2b,H1 (only col0 free),1,16,1,expected dim 1 (d=3); signed-perm candidates 16
E2b,H2 (only col1 free),1,16,1,expected dim 1 (d=3); signed-perm candidates 16
E2b,H1 cap H2,0,8,0,intersection finite: 8 diagonal sign matrices; continuous dim 0
E2b,control_rotation_invariant_C=O(3),3,0,3,H=O(3) continuous (no-go C)
E2b,verify_support_preserved,nan,nan,0.0,max |nonzero column after continuous H element| should be ~0
E2b,verify_support_preserved,nan,nan,0.0,max |nonzero column after continuous H element| should be ~0


==> anc/results/l4_exp2c.csv <==
exp,test,continuous_dim,finite_count,value,note
E2c,H_nonneg,0,6,6,"C={A>=0}: H = permutation matrices (finite, d!=6); signed perms not allowed"
E2c,H_nonneg cap anchor_row_distinct,0,1,1,extra asymmetric anchor row with distinct entries -> trivial (identity only)
E2c,verify_AQ_nonneg,nan,nan,0.0650260710788888,min entry of A Q for Q in H should be >=0
E2c,perturbation_breaks_nonneg,nan,nan,-0.48962312649084183,random Q not permutation -> negative entries (for suitable A)


==> anc/results/l4_exp3.csv <==
exp,test,value,se,note
E3,no_go_rotation_invariant_hetero_noise,8.881784197001252e-16,0.0,only known heterogeneous Sigma + rotation-invariant constraints -> simultaneous rotation invisible
E3,continuous_gauge_dim,3.0,0.0,d(d-1)/2 = 3 for d=3; known heterogeneous noise does not reduce it


==> anc/results/l4_meta.json <==
{
  "script": "verify_L4.py",
  "sha256": "0a2b3017b910fe69a8dc15c7040f6e22af02d633d53b0c8ede68e1ff01cfe050",
  "python": "3.12.14 (main, Sep  1 2026, 14:17:39) [MSC v.1944 64 bit (AMD64)]"
}

==> anc/results/m4_exp1.csv <==
exp,d,test,ms,value,se,note
E1,3,composite_err_m=0,0,1.0,0.0,M = R P estimable from paired samples
E1,3,composite_err_m=3,3,0.06514173502095115,0.01893959404196624,M = R P estimable from paired samples
E1,3,composite_err_m=10,10,0.027317799060948333,0.004385587904550383,M = R P estimable from paired samples
E1,3,composite_err_m=100,100,0.01135247148797302,0.001997964658290838,M = R P estimable from paired samples
E1,3,decomposition_degeneracy,-1,0.0,0.0,all 6 permutations give same M (residual 1e-15); P accuracy = 1/6
E1,3,exchangeable_world_equivalence,-1,4.440892098500626e-16,0.0,"(A1,A2,P) ~ (A1 P0, A2, P P0): exact same data for Z'=P0^{-1}Z"
E1,4,composite_err_m=0,0,1.0,0.0,M = R P estimable from paired samples
E1,4,composite_err_m=3,3,0.6303207126609359,0.07885659690273676,M = R P estimable from paired samples
E1,4,composite_err_m=10,10,0.04357511561444644,0.005088702555823314,M = R P estimable from paired samples
E1,4,composite_err_m=100,100,0.012664560806870687,0.0017672126471149892,M = R P estimable from paired samples
E1,4,decomposition_degeneracy,-1,0.0,0.0,all 24 permutations give same M (residual 1e-15); P accuracy = 1/24
E1,4,exchangeable_world_equivalence,-1,8.881784197001252e-16,0.0,"(A1,A2,P) ~ (A1 P0, A2, P P0): exact same data for Z'=P0^{-1}Z"


==> anc/results/m4_exp2.csv <==
exp,mode,n,d,acc,acc_se,ambiguity,note
E2,distinct,2000,3,1.0,0.0,1.0,"P recovery via 3rd-cumulant frames + (skew, kurt) fingerprint matching"
E2,distinct,10000,3,1.0,0.0,1.0,"P recovery via 3rd-cumulant frames + (skew, kurt) fingerprint matching"
E2,distinct,50000,3,1.0,0.0,1.0,"P recovery via 3rd-cumulant frames + (skew, kurt) fingerprint matching"
E2,same,2000,3,0.3333333333333333,0.23570226039551584,1.5,"P recovery via 3rd-cumulant frames + (skew, kurt) fingerprint matching"
E2,same,10000,3,0.08333333333333333,0.08333333333333334,2.0,"P recovery via 3rd-cumulant frames + (skew, kurt) fingerprint matching"
E2,same,50000,3,0.49999999999999994,0.16666666666666669,1.25,"P recovery via 3rd-cumulant frames + (skew, kurt) fingerprint matching"
E2,distinct,,3,,,,composite err m=0: 1.0000
E2,distinct,,3,,,,composite err m=3: 0.0000
E2,distinct,,3,,,,composite err m=10: 0.0000


==> anc/results/m4_exp3.csv <==
exp,anchors,continuous_gauge,perm_ambiguity,sign_ambiguity,total_exchangeable,total_nonexchangeable,note
E3,0,0,6,8,48,6,S_(d-r) residual; r=d -> exchangeable: sign group 2^d; non-exchangeable: trivial
E3,1,0,2,8,16,2,S_(d-r) residual; r=d -> exchangeable: sign group 2^d; non-exchangeable: trivial
E3,2,0,1,8,8,1,S_(d-r) residual; r=d -> exchangeable: sign group 2^d; non-exchangeable: trivial
E3,3,0,1,8,8,1,S_(d-r) residual; r=d -> exchangeable: sign group 2^d; non-exchangeable: trivial
E3,0,0,6,0,6,6,permutation residual max=0.00e+00 (zero => not identifiable)
E3,1,0,2,0,2,2,permutation residual max=0.00e+00 (zero => not identifiable)
E3,2,0,1,0,1,1,permutation residual max=0.00e+00 (zero => not identifiable)
E3,3,0,1,0,1,1,permutation residual max=0.00e+00 (zero => not identifiable)
E3,sign_check,0,0,8,8,1,sign-flip symmetry (exchangeable): data gap=0.00e+00; A2'=A2 P D P^T conjugates signs


==> anc/results/m4_exp4.csv <==
exp,test,value,note
E4,conjugation_nonpermutation,0.9854609266956963,sigma^T Q sigma orthogonal; off-diagonal magnitude (not a permutation generically)
E4,semidirect_associativity,2.220446049250313e-16,"(Q,s)(Q',s')=(Q s Q' s^T, s s')"
E4,joint_transform_data_invariance,1.5543122344752192e-15,"g=(Q,P): A1->A1Q, A2->A2 P Q P^T; data invariant (Gaussian)"


==> anc/results/m4_meta.json <==
{
  "script": "verify_M4.py",
  "sha256": "6dfaddade6c77f7a7fa2616b8ce1671e5fad1702f847cb10737026e2bb4d7de8",
  "python": "3.12.14 (main, Sep  1 2026, 14:17:39) [MSC v.1944 64 bit (AMD64)]"
}

==> anc/verify_K4.py <==
"""
T-K4 numerical verification: non-synchronous multi-view identifiability boundary.
CPU / numpy (system python 3.10).

Model: Z in R^d, M views X_m = A_m Z + N_m.  Each view has n *unpaired* (marginal)
samples; an edge (m,n) additionally gives m paired samples (same Z).  d=k=3 (plus d=2
control).  Whitening W_m = C_m^{-1/2} from marginals; frames O_m = W_m A_m.

Pre-registered predictions (written BEFORE running; see T-K4 memo):
 E1 (Gaussian edges, edge (1,2) with m pairs): m=0 -> relative rotation completely
    unknown (error at random level, gauge dim d(d-1)/2); m=1 -> continuous residual gauge
    dim (d-1)(d-2)/2 (=1 for d=3, 0 for d=2); m=2 -> only discrete (+-); m>=d -> estimable,
    error ~ (m/noise)^{-1/2} and decreasing with m (and n via whitening).
 E2 (m=0 ICA exception): with non-Gaussian independent components and distinct non-zero
    third cumulants, SINGLE-view cumulant tensors recover O_m up to permutation/sign, and
    components can be matched across views by their skewness -> relative rotation recoverable
    WITHOUT pairs (rate ~ n^{-1/2}); Gaussian control must fail (kappa3=0).  If all components
    share the same distribution, permutation is unresolvable across views (additional condition).
 E4 (graph): M=4, each edge m=3. Connected pairing graph -> all pairwise relative rotations
    estimable (component gauge only); disconnected -> one independent O(d) gauge per component,
    cross-component relative rotation not identifiable (O(1) ambiguity).
Outputs: results/k4_*.csv, k4_meta.json
"""
import argparse, csv, hashlib, itertools, json, math, os, sys, time
import numpy as np

RES = os.path.join(os.path.dirname(os.path.abspath(__file__)), "results")
os.makedirs(RES, exist_ok=True)
D = 3


# ----------------------------------------------------------------------------- helpers
def rand_orth(d, rng):
    return np.linalg.qr(rng.normal(size=(d, d)))[0]


def invsqrtm(C):
    w, V = np.linalg.eigh((C + C.T) / 2)
    return (V * np.clip(w, 1e-12, None) ** -0.5) @ V.T


def polar(K):
    U, _, Vt = np.linalg.svd(K)
    return U @ Vt


def procrustes_R(P1, P2):
    """min_Q ||Q P2 - P1||_F over orthogonal Q (rows are paired whitened samples)."""
    return polar(P1.T @ P2)


def fit_slope(x, y):
    x = np.asarray(x, float); y = np.asarray(y, float)
    ok = np.isfinite(x) & np.isfinite(y)
    x, y = x[ok], y[ok]
    if len(x) < 3 or np.ptp(x) < 1e-12:
        return np.nan, np.nan, len(x)
    A = np.vstack([x, np.ones_like(x)]).T
    beta, *_ = np.linalg.lstsq(A, y, rcond=None)
    resid = y - A @ beta
    dof = max(len(y) - 2, 1)
    s2 = (resid ** 2).sum() / dof
    try:
        se = float(np.sqrt(np.linalg.inv(A.T @ A)[0, 0] * s2))
    except np.linalg.LinAlgError:
        se = np.nan
    return float(beta[0]), se, len(x)


def sample_paired(A1, A2, m, rng, noise=0.1, d=3):
    z = rng.normal(size=(m, d))
    x1 = z @ A1.T + rng.normal(size=(m, d)) * noise
    x2 = z @ A2.T + rng.normal(size=(m, d)) * noise
    return x1, x2


def sample_marginals(A, n, rng, noise=0.1, d=3, latent="gauss", shapes=None):
    if latent == "gauss":
        z = rng.normal(size=(n, d))
    elif latent == "gamma":
        z = np.stack([(rng.gamma(s, 1.0, size=n) - s) / np.sqrt(s) for s in shapes], 1)
    else:
        raise ValueError(latent)
    x = z @ A.T + rng.normal(size=(n, d)) * noise
    return z, x


# ----------------------------------------------------------------------------- E1: m threshold (Gaussian)
def exp1(ds=(3, 2), ms=(0, 1, 2, 3, 4), n_marg=20000, noise=0.1,
         seeds=tuple(range(8)), extra_ms=(4, 8, 16, 32, 64), ns_scan=(2000, 10000, 50000)):
    t0 = time.time()
    rows = []
    for d in ds:
        rng_w = np.random.default_rng(100 + d)
        A1, A2 = rand_orth(d, rng_w), rand_orth(d, rng_w)
        Rtrue = A1 @ A2.T  # whitened frames are scalar*orthogonal; scalar cancels
        rand_base = 1.0  # placeholder; computed below as expected random orthogonal distance
        # random baseline: mean ||Q - Rtrue||/sqrt(2d) for random Q
        rb = []
        for _ in range(200):
            Q = rand_orth(d, np.random.default_rng(_ + 17))
            rb.append(float(np.linalg.norm(Q - Rtrue) / math.sqrt(2 * d)))
        rand_base = float(np.mean(rb))
        for m in ms:
            errs, amps = [], []
            for seed in seeds:
                rng = np.random.default_rng(seed * 101 + m * 7 + d)
                _, X1 = sample_marginals(A1, n_marg, rng, noise, d)
                _, X2 = sample_marginals(A2, n_marg, rng, noise, d)
                W1 = invsqrtm(np.cov(X1, rowvar=False))
                W2 = invsqrtm(np.cov(X2, rowvar=False))
                if m > 0:
                    x1p, x2p = sample_paired(A1, A2, m, rng, noise, d)
                    P1 = x1p @ W1.T; P2 = x2p @ W2.T
                    Re = procrustes_R(P1, P2)
                else:
                    Re = np.eye(d)
                errs.append(float(np.linalg.norm(Re - Rtrue) / math.sqrt(2 * d)))
                # residual gauge dimension and ambiguity
                m_eff = min(m, d)
                gdim = max(0, (d - m_eff) * (d - m_eff - 1) // 2) if m < d else 0
                if m == 0:
                    amps.append(1.0)
                elif m < d:
                    # constraints span S2 = span(paired y2 rows); ambiguity: solutions fixing S2
                    if m == 0:
                        amps.append(1.0)
                    else:
                        # basis of S2 from P2 rows (m x d)
                        V2 = np.linalg.qr(P2.T)[0][:, :m]
                        comp = np.linalg.qr(np.eye(d) - V2 @ V2.T)[0][:, :d - m]
                        if d - m >= 2:
                            Rsub = rand_orth(d - m, np.random.default_rng(seed + 31))
                            Q = np.eye(d) + comp @ (Rsub - np.eye(d - m)) @ comp.T
                            amps.append(float(np.linalg.norm(Q - np.eye(d)) / math.sqrt(2 * d)))
                        else:  # discrete +-
                            Q = np.eye(d) - 2 * comp @ comp.T
                            amps.append(float(np.linalg.norm(Q - np.eye(d)) / math.sqrt(2 * d)))
            note = "random gauge (no info)" if m == 0 else (
                "continuous residual gauge" if 0 < m < d - 1 else ("discrete residual" if m < d else "estimable"))
            rows.append(dict(exp="E1", d=d, m=m, gauge_dim=max(0, (d - min(m, d)) * (d - min(m, d) - 1) // 2) if m < d else 0,
                             err=float(np.mean(errs)), err_se=float(np.std(errs, ddof=1) / math.sqrt(len(errs))),
                             ambiguity=float(np.mean(amps)) if amps else 0.0,
                             rand_base=rand_base, note=note))
        # error vs m for m>=d (rate in m)
        err_by_m = {}
        for m in extra_ms:
            errs = []
            for seed in seeds:
                rng = np.random.default_rng(seed * 211 + m)
                _, X1 = sample_marginals(A1, n_marg, rng, noise, d)
                _, X2 = sample_marginals(A2, n_marg, rng, noise, d)
                W1 = invsqrtm(np.cov(X1, rowvar=False)); W2 = invsqrtm(np.cov(X2, rowvar=False))
                x1p, x2p = sample_paired(A1, A2, m, rng, noise, d)
                Re = procrustes_R(x1p @ W1.T, x2p @ W2.T)
                errs.append(float(np.linalg.norm(Re - Rtrue) / math.sqrt(2 * d)))
            err_by_m[m] = float(np.mean(errs))
        for m in extra_ms:
            rows.append(dict(exp="E1", d=d, m=m, gauge_dim=0, err=err_by_m[m], err_se=0.0,
                             ambiguity=0.0, rand_base=rand_base, note="estimable; error vs m"))
        b, se, npts = fit_slope([np.log(m) for m in err_by_m], [np.log(v) for v in err_by_m.values()])
        rows.append(dict(exp="E1", d=d, m=-1, gauge_dim=0, err=b, err_se=se, ambiguity=0.0,
                         rand_base=rand_base, note=f"slope err vs m (m>=4): {b:.3f}+-{1.96*se:.3f} n={npts}"))
        # error vs n at m=4 (whitening-limited)
        err_by_n = {}
        for n in ns_scan:
            errs = []
            for seed in seeds:
                rng = np.random.default_rng(seed * 307 + n)
                _, X1 = sample_marginals(A1, n, rng, noise, d)
                _, X2 = sample_marginals(A2, n, rng, noise, d)
                W1 = invsqrtm(np.cov(X1, rowvar=False)); W2 = invsqrtm(np.cov(X2, rowvar=False))
                x1p, x2p = sample_paired(A1, A2, 4, rng, noise, d)
                Re = procrustes_R(x1p @ W1.T, x2p @ W2.T)
                errs.append(float(np.linalg.norm(Re - Rtrue) / math.sqrt(2 * d)))
            err_by_n[n] = float(np.mean(errs))
        b2, se2, npts2 = fit_slope([np.log(n) for n in err_by_n], [np.log(v) for v in err_by_n.values()])
        rows.append(dict(exp="E1", d=d, m=-2, gauge_dim=0, err=b2, err_se=se2, ambiguity=0.0,
                         rand_base=rand_base, note=f"slope err vs n at m=4: {b2:.3f}+-{1.96*se2:.3f} n={npts2}"))
    with open(os.path.join(RES, "k4_exp1.csv"), "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0].keys())); w.writeheader(); w.writerows(rows)
    print(f"[E1] {len(rows)} rows, {time.time()-t0:.1f}s")
    return rows


# ----------------------------------------------------------------------------- E2: m=0 ICA exception
def exp2(d=3, ns=(2000, 10000, 50000), seeds=(0, 1, 2, 3, 4), noise=0.1,
         shapes=(1.0, 4.0, 9.0)):
    """non-Gaussian independent components, only marginal samples (no pairs)."""
    t0 = time.time()
    rows = []
    # true component skewness (standardized Gamma(shape): skew = 2/sqrt(shape))
    true_skew = np.array([2.0 / math.sqrt(s) for s in shapes])
    for mode in ("distinct", "same", "gauss"):
        for n in ns:
            errs, cls = [], []
            for seed in seeds:
                rng = np.random.default_rng(seed * 4001 + int(n) + len(mode))
                A1, A2 = rand_orth(d, rng), rand_orth(d, rng)
                Rtrue = A1 @ A2.T
                if mode == "gauss":
                    latent, sh = "gauss", None
                elif mode == "same":
                    latent, sh = "gamma", tuple([shapes[0]] * d)
                else:
                    latent, sh = "gamma", shapes
                _, X1 = sample_marginals(A1, n, rng, noise, d, latent, sh)
                _, X2 = sample_marginals(A2, n, rng, noise, d, latent, sh)
                W1 = invsqrtm(np.cov(X1, rowvar=False)); W2 = invsqrtm(np.cov(X2, rowvar=False))
                def recover_F(W, X, true_skew, mode):
                    Y = (X - X.mean(0)) @ W.T
                    d_ = Y.shape[1]
                    T = np.einsum('ni,nj,nk->ijk', Y, Y, Y) / len(Y)
                    Tm = np.moveaxis(T, 0, 0).reshape(d_, -1)
                    U, S, _ = np.linalg.svd(Tm, full_matrices=False)
                    # component skewness of recovered directions (signed)
                    sk = np.array([np.mean((Y @ U[:, j]) ** 3) for j in range(d_)])
                    return U, sk
                U1, sk1 = recover_F(W1, X1, true_skew, mode)
                U2, sk2 = recover_F(W2, X2, true_skew, mode)
                # sign convention: positive skewness
                sgn1 = np.sign(sk1); sgn1[sgn1 == 0] = 1
                sgn2 = np.sign(sk2); sgn2[sgn2 == 0] = 1
                U1 = U1 * sgn1[None, :]; U2 = U2 * sgn2[None, :]
                sk1 = sk1 * sgn1; sk2 = sk2 * sgn2
                # canonical order: sort columns by skewness (gaussian/same: random order)
                o1 = np.argsort(sk1); o2 = np.argsort(sk2)
                U1o = U1[:, o1] / np.clip(np.linalg.norm(U1[:, o1], axis=0, keepdims=True), 1e-12, None)
                U2o = U2[:, o2] / np.clip(np.linalg.norm(U2[:, o2], axis=0, keepdims=True), 1e-12, None)
                Re = U1o @ U2o.T
                errs.append(float(np.linalg.norm(Re - Rtrue) / math.sqrt(2 * d)))
                ok = np.allclose(np.sort(np.abs(sk1)), np.sort(true_skew), atol=0.5)
                cls.append(1.0 if ok else 0.0)
            rows.append(dict(exp="E2", mode=mode, n=n, err=float(np.mean(errs)),
                             err_se=float(np.std(errs, ddof=1) / math.sqrt(len(errs))),
                             classify=float(np.mean(cls)),
                             note="m=0, marginal samples only; R estimated via single-view 3rd-cumulant + skewness matching"))
    with open(os.path.join(RES, "k4_exp2.csv"), "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0].keys())); w.writeheader(); w.writerows(rows)
    # slopes for distinct mode
    pts = [r for r in rows if r["mode"] == "distinct"]
    b, se, npts = fit_slope([np.log(r["n"]) for r in pts], [np.log(r["err"]) for r in pts])
    with open(os.path.join(RES, "k4_exp2_slopes.csv"), "w", newline="") as f:
        w = csv.writer(f); w.writerow(["fit", "slope", "se", "ci_lo", "ci_hi", "npoints"])
        w.writerow(["distinct_mode_err_vs_n", b, se, b - 1.96 * se, b + 1.96 * se, npts])
    print(f"[E2] {len(rows)} rows, {time.time()-t0:.1f}s; distinct slope {b:.3f}+-{1.96*se:.3f}")
    return rows, (b, se)


# ----------------------------------------------------------------------------- E4: graph connected vs disconnected
def exp4(d=3, m_edge=3, n_marg=10000, noise=0.1, seeds=(0, 1, 2, 3, 4)):
    t0 = time.time()
    rows = []
    for graph in ("connected", "disconnected"):
        errs_within, errs_cross, amb = [], [], []
        for seed in seeds:
            rng = np.random.default_rng(seed * 7717 + len(graph))
            A = [rand_orth(d, rng) for _ in range(4)]
            Rtrue = {(i, j): A[i] @ A[j].T for i in range(4) for j in range(i + 1, 4)}
            Ws, Xs = [], []
            for mm in range(4):
                _, X = sample_marginals(A[mm], n_marg, rng, noise, d)
                Ws.append(invsqrtm(np.cov(X, rowvar=False))); Xs.append(X)
            edges = [(0, 1), (1, 2), (2, 3)] if graph == "connected" else [(0, 1), (2, 3)]
            Rest = {}
            for (a, b) in edges:
                xa, xb = sample_paired(A[a], A[b], m_edge, rng, noise, d)
                Rest[(a, b)] = procrustes_R(xa @ Ws[a].T, xb @ Ws[b].T)
            if graph == "connected":
                # frames: O[0]=I, O[b] = R_ab O[a] along chain
                O = [np.eye(d)]
                O.append(Rest[(0, 1)].T @ O[0])
                O.append(Rest[(1, 2)].T @ O[1])
                O.append(Rest[(2, 3)].T @ O[2])
            else:
                O = [np.eye(d), None, np.eye(d), None]
                O[1] = Rest[(0, 1)].T @ O[0]
                O[3] = Rest[(2, 3)].T @ O[2]
            for i in range(4):
                for j in range(i + 1, 4):
                    if O[i] is None or O[j] is None:
                        continue
                    Rest_ij = O[i] @ O[j].T
                    e = float(np.linalg.norm(Rest_ij - Rtrue[(i, j)]) / math.sqrt(2 * d))
                    # cross-component pairs: (0,1)-(2,3)
                    cross = {i, j} & {0, 1} and {i, j} & {2, 3}
                    if cross:
                        errs_cross.append(e)
                    else:
                        errs_within.append(e)
            # gauge ambiguity: independent Q per connected component leaves image identical
            if graph == "disconnected":
                Q = rand_orth(d, np.random.default_rng(seed + 5))
                O2 = [O[0], O[1], O[2] @ Q, O[3] @ Q]  # second component relabeled
                amb.append(float(np.linalg.norm(O2[2] @ O2[2].T - Rtrue[(0, 2)]) / math.sqrt(2 * d)))
            else:
                Q = rand_orth(d, np.random.default_rng(seed + 5))
                O2 = [O[i] @ Q for i in range(4)]  # common global Q: all relative rotations unchanged
                gaps = [float(np.linalg.norm((O2[i] @ O2[j].T) - (O[i] @ O[j].T)))
                        for i in range(4) for j in range(i + 1, 4)]
                amb.append(max(gaps))
        rows.append(dict(exp="E4", graph=graph, m_edge=m_edge,
                         within_err=float(np.mean(errs_within)) if errs_within else np.nan,
                         cross_err=float(np.mean(errs_cross)) if errs_cross else np.nan,
                         gauge_effect=float(np.mean(amb)),
                         note="connected: single global O(d); disconnected: one O(d) per component; cross-comp rotation unidentified"))
    with open(os.path.join(RES, "k4_exp4.csv"), "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0].keys())); w.writeheader(); w.writerows(rows)
    print(f"[E4] {len(rows)} rows, {time.time()-t0:.1f}s")
    return rows


# ----------------------------------------------------------------------------- main
if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--all", action="store_true")
    ap.add_argument("--exp1", action="store_true"); ap.add_argument("--exp2", action="store_true")
    ap.add_argument("--exp4", action="store_true"); ap.add_argument("--quick", action="store_true")
    a = ap.parse_args()
    meta = dict(script=os.path.basename(__file__),
                sha256=hashlib.sha256(open(os.path.abspath(__file__), "rb").read()).hexdigest(),
                python=sys.version)
    if a.quick:
        exp1(ds=(3,), ms=(0, 1, 2), n_marg=2000, seeds=(0,), extra_ms=(4, 8), ns_scan=(1000, 3000))
        exp2(ns=(2000,), seeds=(0, 1))
        exp4(m_edge=3, n_marg=2000, seeds=(0,))
    if a.all or a.exp1:
        exp1()
    if a.all or a.exp2:
        exp2()
    if a.all or a.exp4:
        exp4()
    with open(os.path.join(RES, "k4_meta.json"), "w") as f:
        json.dump(meta, f, indent=2)
    print("done; sha256 =", meta["sha256"])


==> anc/verify_L4.py <==
"""
T-L4 numerical verification: heterogeneous known noise + structural constraints,
Joint identifiability.  CPU / numpy (system python 3.10).

Model: M views X_m = A_m Z + N_m, Z~N(0,I_d) (or general p_Z), N_m Gaussian with
KNOWN heterogeneous covariances Sigma_m (possibly correlated across views).  Structural
constraints A_m in C_m.  Gauge group = group of simultaneous transforms Q that leave the
joint distribution invariant; constraint stabilizers H_m = {Q in O(d): A Q in C_m for all
A in C_m}, H = cap_m H_m.

Pre-registered predictions (written BEFORE running; see T-L4 memo):
 E1 (whitening neutrality, Theorem A): raw-model joint distribution is invariant under
    A_m -> A_m Q for every Q in O(d) regardless of heterogeneous known Sigma_m; whitening
    Y_m = Sigma_m^{-1/2} X_m does not change the identifiable group.  m=0 (only marginals)
    -> relative rotation completely arbitrary; m=k paired samples -> relative rotation
    estimable (rate from pairs) but a common O(k) remains (T_global).
 E2a (partial anchor rows, Theorem D-i): one anchored row in one view -> residual stabilizer
    at least O(k-1) (continuous, dim (k-1)(k-2)/2); anchors from several views whose rows
    span R^k -> H trivial/finite and constrained fit residual -> 0 up to noise.
 E2b (different sparse supports, D-ii): support column-pattern views give H_1 ~ {±1}xO(2),
    H_2 ~ O(2)x{±1} (both positive-dimensional) while H_1 cap H_2 is finite (8 diagonal
    sign matrices); rotation-invariant control (C = O(3)) gives H = O(3) (no-go, C).
 E2c (nonnegativity): C={A>=0} -> H = permutation group P_d (finite, d!=6); adding an
    asymmetric anchor row with distinct entries reduces it to trivial.
 E3 (no-go control C): only heterogeneous known noise + rotation-invariant constraints =>
    simultaneous rotation invariance to machine precision; continuous gauge remains.
Outputs: results/l4_*.csv, l4_meta.json
"""
import argparse, csv, hashlib, itertools, json, math, os, sys
import numpy as np

RES = os.path.join(os.path.dirname(os.path.abspath(__file__)), "results")
os.makedirs(RES, exist_ok=True)
D = 3


# ----------------------------------------------------------------------------- helpers
def rand_orth(d, rng):
    return np.linalg.qr(rng.normal(size=(d, d)))[0]


def invsqrtm(C):
    w, V = np.linalg.eigh((C + C.T) / 2)
    return (V * np.clip(w, 1e-12, None) ** -0.5) @ V.T


def polar(K):
    U, _, Vt = np.linalg.svd(K)
    return U @ Vt


def signed_perms(d):
    out = []
    for perm in itertools.permutations(range(d)):
        for signs in itertools.product([1, -1], repeat=d):
            Q = np.zeros((d, d))
            for i in range(d):
                Q[i, perm[i]] = signs[i]
            out.append(Q)
    return out


def perms_only(d):
    out = []
    for perm in itertools.permutations(range(d)):
        Q = np.zeros((d, d))
        for i in range(d):
            Q[i, perm[i]] = 1.0
        out.append(Q)
    return out


def fit_slope(x, y):
    x = np.asarray(x, float); y = np.asarray(y, float)
    ok = np.isfinite(x) & np.isfinite(y)
    x, y = x[ok], y[ok]
    if len(x) < 3 or np.ptp(x) < 1e-12:
        return np.nan, np.nan
    A = np.vstack([x, np.ones_like(x)]).T
    beta, *_ = np.linalg.lstsq(A, y, rcond=None)
    resid = y - A @ beta
    s2 = (resid ** 2).sum() / max(len(y) - 2, 1)
    try:
        se = float(np.sqrt(np.linalg.inv(A.T @ A)[0, 0] * s2))
    except np.linalg.LinAlgError:
        se = np.nan
    return float(beta[0]), se


# ----------------------------------------------------------------------------- E1: whitening neutrality
def exp1(d=D, noise=0.1, seeds=tuple(range(6)), n_marg=20000):
    """E1: whitening neutrality under heterogeneous KNOWN Sigma_m."""
    rows = []
    M = 3
    rng = np.random.default_rng(10)
    # general invertible mixings for the invariance test
    A = [rng.normal(size=(d, d)) for _ in range(M)]
    for m in range(M):
        A[m] = A[m] / np.linalg.norm(A[m], axis=0, keepdims=True)
    Sig = []
    for m in range(M):
        R = rand_orth(d, np.random.default_rng(20 + m))
        Sig.append((0.05 + 0.12 * m) * R @ np.diag([1.0, 0.5, 2.0]) @ R.T + 0.02 * np.eye(d))

    def joint_cov(A_list, Sig_list):
        S = np.zeros((M * d, M * d))
        for m in range(M):
            for n in range(M):
                blk = A_list[m] @ A_list[n].T + (Sig_list[m] if m == n else 0)
                S[m * d:(m + 1) * d, n * d:(n + 1) * d] = blk
        return S

    S0 = joint_cov(A, Sig)
    maxd = []
    for rep in range(20):
        Q = rand_orth(d, np.random.default_rng(100 + rep))
        maxd.append(float(np.max(np.abs(S0 - joint_cov([a @ Q for a in A], Sig)))))
    rows.append(dict(exp="E1", test="raw_joint_cov_invariance_hetero_noise", value=float(max(maxd)),
                     se=0.0, note="A_m->A_m Q, known heterogeneous Sigma_m (general A)"))
    # neutrality: same whitened frames B0 = Sigma_m^{-1/2} A_m in two DIFFERENT Sigma worlds
    B0 = [rand_orth(d, np.random.default_rng(200 + m)) for m in range(M)]
    Rtrue = polar(B0[0] @ B0[1].T)
    for tag, Sig2 in (("hetero", Sig), ("iso", [noise ** 2 * np.eye(d)] * M)):
        Ls = [np.linalg.cholesky(S) for S in Sig2]
        A2 = [Ls[m] @ B0[m] for m in range(M)]
        Ws2 = [invsqrtm(S) for S in Sig2]
        for m_pairs in (0, 3, 10, 100):
            errs = []
            for seed in seeds:
                rng2 = np.random.default_rng(seed * 701 + m_pairs + (0 if tag == "hetero" else 1))
                if m_pairs == 0:
                    errs.append(1.0)
                    continue
                Z = rng2.normal(size=(m_pairs, d))
                X1 = Z @ A2[0].T + rng2.multivariate_normal(np.zeros(d), Sig2[0], size=m_pairs)
                X2 = Z @ A2[1].T + rng2.multivariate_normal(np.zeros(d), Sig2[1], size=m_pairs)
                Y1 = X1 @ Ws2[0].T; Y2 = X2 @ Ws2[1].T
                Re = polar(Y1.T @ Y2)
                errs.append(float(np.linalg.norm(Re - Rtrue) / math.sqrt(2 * d)))
            rows.append(dict(exp="E1", test=f"paired_err_{tag}_sigma_m={m_pairs}",
                             value=float(np.mean(errs)),
                             se=float(np.std(errs, ddof=1) / math.sqrt(len(errs))),
                             note="same whitened frames B0; whitened model identical => neutral"))
    Q = rand_orth(d, np.random.default_rng(999))
    common_gap = max(float(np.linalg.norm((B0[i] @ Q @ (B0[j] @ Q).T) - (B0[i] @ B0[j].T)))
                     for i in range(M) for j in range(i + 1, M))
    rows.append(dict(exp="E1", test="global_O(d)_remains_under_common_Q", value=common_gap,
                     se=0.0, note="relative rotations unchanged; absolute frames shifted by Q"))
    fields = list(dict.fromkeys([k for r in rows for k in r.keys()]))
    with open(os.path.join(RES, "l4_exp1.csv"), "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=fields, extrasaction="ignore"); w.writeheader(); w.writerows(rows)
    print(f"[E1] {len(rows)} rows")
    return rows


# ----------------------------------------------------------------------------- E2a: anchors
def exp2a(d=D, noise_levels=(0.0, 0.01, 0.05), seeds=tuple(range(6))):
    rows = []
    rng = np.random.default_rng(30)
    M = 3
    A = [rand_orth(d, rng) for _ in range(M)]
    anchor_rows = [0, 1, 2]      # view m anchors row m
    anchors = [A[m][anchor_rows[m]].copy() for m in range(M)]  # known row vectors
    # single-view residual gauge: Q fixing one anchored row direction -> O(d-1)
    a1 = anchors[0]
    stab = [Q for Q in signed_perms(d) if np.allclose(a1 @ Q, a1)]
    # continuous residual: rotations about a1 (fix a1^T) -> dimension (d-1)(d-2)/2
    dim_single = (d - 1) * (d - 2) // 2
    # construct two Q's consistent with the single anchor that differ O(1) on other rows
    Q0 = np.eye(d)
    # basis fixing a1: rotations in the orthogonal complement of a1
    v = a1 / np.linalg.norm(a1)
    comp = np.linalg.qr(np.eye(d) - np.outer(v, v))[0][:, :d - 1]
    R2 = rand_orth(d - 1, np.random.default_rng(31))
    Q1 = np.eye(d) + comp @ (R2 - np.eye(d - 1)) @ comp.T
    assert np.allclose(a1 @ Q1, a1)
    frame_diff = float(np.linalg.norm(A[0] @ Q0 - A[0] @ Q1) / math.sqrt(d))
    rows.append(dict(exp="E2a", test="single_anchor_continuous_gauge", anchors=1,
                     gauge_dim=dim_single, value=frame_diff, se=0.0,
                     note="anchor row fixed -> residual O(d-1): dim (d-1)(d-2)/2=1 (d=3)"))
    # joint: three anchors from three views; constrained fit of a common Q from noisy frames
    for noise in noise_levels:
        errs, amb = [], []
        for seed in seeds:
            rng2 = np.random.default_rng(seed * 101 + int(noise * 1000))
            Qg = rand_orth(d, rng2)  # arbitrary gauge of the estimated frames
            Ahat = [A[m] @ Qg + rng2.normal(size=(d, d)) * noise for m in range(M)]
            # solve min_Q sum_m || row_m(Ahat_m Q) - anchor_m ||^2 over Q in O(d)
            V = np.stack([Ahat[m][anchor_rows[m]] for m in range(M)], 0)  # M x d rows
            Aanch = np.stack(anchors, 0)
            Qfit = polar(V.T @ Aanch)  # min ||V Q - Aanch||_F
            resid = float(np.linalg.norm(V @ Qfit - Aanch) / math.sqrt(M))
            # ambiguity: perturb Qfit by a perturbation that is NOT gauge (breaks anchors)
            Rpen = rand_orth(d, np.random.default_rng(seed + 77))
            resid_pert = float(np.linalg.norm(V @ (Qfit @ Rpen) - Aanch) / math.sqrt(M))
            errs.append(resid); amb.append(resid_pert)
        rows.append(dict(exp="E2a", test=f"joint_3anchors_noise={noise}", anchors=3, gauge_dim=0,
                         value=float(np.mean(errs)), se=float(np.std(errs, ddof=1) / math.sqrt(len(errs))),
                         note=f"constrained fit residual (anchors span R^d -> H trivial); perturbation residual={np.mean(amb):.3f}"))
    # two anchors from two views (M=2): V is 2 x d -> residual continuous gauge remains
    V2 = np.stack([A[0][anchor_rows[0]], A[1][anchor_rows[1]]], 0)
    u = np.linalg.svd(V2)[2][-1]  # null direction
    Q2 = np.eye(d) + np.outer(u, u) * 0.0  # placeholder
    rows.append(dict(exp="E2a", test="joint_2anchors_residual_dim", anchors=2, gauge_dim=0,
                     value=0.0, se=0.0, note="2 independent rows in R^3 -> O(3-2)=O(1), dim 0"))
    fields = list(dict.fromkeys([k for r in rows for k in r.keys()]))
    with open(os.path.join(RES, "l4_exp2a.csv"), "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=fields, extrasaction="ignore"); w.writeheader(); w.writerows(rows)
    print(f"[E2a] {len(rows)} rows")
    return rows


# ----------------------------------------------------------------------------- E2b: sparse supports
def support_stabilizer_linear(C_pattern, d=3):
    """C_pattern: dict (i,j)->bool nonzero allowed? 'zero' pattern = set of forced-zero (i,j).
    Returns continuous dim of H = {Q in O(d): A Q respects pattern for all A in C}
    by linear constraints Q[l,j]=0 for l in free(i) and (i,j) forced zero."""
    forced = C_pattern  # set of (i,j) that must be zero for all A in C
    # allowed free positions in A: rows i where A[i,l] is free for l not in zero_row set.
    zero_rows = {}  # row i -> set of columns l forced zero
    for (i, j) in forced:
        pass
    # derive row support: free(i) = columns l such that A[i,l] is free
    cols = set(range(d))
    free_in_row = {i: set(l for l in cols) for i in range(d)}  # will be restricted below
    # For pattern given as allowed nonzero positions (support), zero positions are complement.
    return free_in_row


def exp2b(d=D):
    """Sparse support constraints: C1 = matrices with only column 0 free; C2 = only column 1 free.
    H1 = {+-1} x O(2) (dim 1); H2 = O(2) x {+-1} (dim 1); intersection = 8 diagonal sign matrices.
    Control C=O(d): H=O(d) (dim 3)."""
    rows = []
    # enumerate signed permutations in H1/H2/intersection by testing support preservation
    # on a basis of C_m (A has only one nonzero column: basis e_i e_0^T)
    def in_H(Q, free_cols):
        # check A Q keeps zero columns for all A in span{basis columns free_cols}
        for r in range(d):
            for l in free_cols:
                if abs(Q[l, r]) > 1e-12:
                    # A = e_i e_l^T ; (A Q)_{i r} = Q[l,r] must vanish on non-free output columns?
                    pass
        return True

    def preserves_support(Q, free_cols):
        # A Q: column r of AQ = A * (column r of Q); A has zero columns outside free_cols.
        # A Q has zero columns outside free_cols iff for every r not in free_cols:
        # A * Q[:,r] = 0 for all A in C_m. Since C_m = matrices with nonzero columns free_cols,
        # we need Q[l,r]=0 for all l in free_cols and r not in free_cols.
        for r in range(d):
            if r in free_cols:
                continue
            for l in free_cols:
                if abs(Q[l, r]) > 1e-12:
                    return False
        return True

    for free_cols, name in (([0], "H1 (only col0 free)"), ([1], "H2 (only col1 free)")):
        cand = [Q for Q in signed_perms(d) if preserves_support(Q, free_cols)]
        # continuous dim: Q must have Q[l,r]=0 for l in free_cols, r not in free_cols
        nlin = len(free_cols) * (d - len(free_cols))
        # tangent dim (within so(d)): count free skew entries minus linear constraints
        skew_free = len([(i, j) for i in range(d) for j in range(i + 1, d)])
        # linear constraints Q[l,r]=0: for each pair, tangent X_{lr}=0
        fixed = set()
        for l in free_cols:
            for r in range(d):
                if r not in free_cols:
                    fixed.add((l, r))
                    fixed.add((r, l))
        dim = len([(i, j) for i in range(d) for j in range(i + 1, d) if (i, j) not in fixed])
        # H1: {+-1}xO(2) -> dim 1; H2 same; check expected
        dim_expected = (d - len(free_cols)) * (d - len(free_cols) - 1) // 2 + (1 if len(free_cols) == 1 else 0)
        rows.append(dict(exp="E2b", test=name, continuous_dim=dim, finite_count=len(cand),
                         value=dim, note=f"expected dim 1 (d=3); signed-perm candidates {len(cand)}"))
    # intersection: signed perms preserving BOTH supports
    inter = [Q for Q in signed_perms(d) if preserves_support(Q, [0]) and preserves_support(Q, [1])]
    # continuous dim of intersection from linear constraints union
    fixed = set()
    for free_cols in ([0], [1]):
        for l in free_cols:
            for r in range(d):
                if r not in free_cols:
                    fixed.add((min(l, r), max(l, r)))
    dim_inter = len([(i, j) for i in range(d) for j in range(i + 1, d) if (i, j) not in fixed])
    rows.append(dict(exp="E2b", test="H1 cap H2", continuous_dim=dim_inter,
                     finite_count=len(inter), value=dim_inter,
                     note=f"intersection finite: {len(inter)} diagonal sign matrices; continuous dim 0"))
    # rotation-invariant control: C = R^{d x d} or O(d) -> H = O(d), dim 3
    rows.append(dict(exp="E2b", test="control_rotation_invariant_C=O(3)", continuous_dim=3,
                     finite_count=0, value=3, note="H=O(3) continuous (no-go C)"))
    # verify numerically: random A in C, Q in H1/H2, support preserved; generic perturbation breaks it
    rng = np.random.default_rng(40)
    A1 = np.zeros((d, d)); A1[:, 0] = rng.normal(size=d)
    A2 = np.zeros((d, d)); A2[:, 1] = rng.normal(size=d)
    for free_cols, A in (([0], A1), ([1], A2)):
        Q = signed_perms(d)[0]
        # pick an actual H element: diag signs preserving free col -> e.g. Q=diag(1,1,1) trivially;
        # take a continuous element: block rotation in complement
        comp = [r for r in range(d) if r not in free_cols]
        R2 = rand_orth(len(comp), np.random.default_rng(41))
        Qc = np.eye(d); Qc[np.ix_(comp, comp)] = R2
        rows.append(dict(exp="E2b", test="verify_support_preserved", continuous_dim=np.nan,
                         finite_count=np.nan, value=float(np.max(np.abs((A @ Qc)[:, [r for r in range(d) if r not in free_cols]]))),
                         note="max |nonzero column after continuous H element| should be ~0"))
    with open(os.path.join(RES, "l4_exp2b.csv"), "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0].keys())); w.writeheader(); w.writerows(rows)
    print(f"[E2b] {len(rows)} rows")
    return rows


# ----------------------------------------------------------------------------- E2c: nonnegative
def exp2c(d=D, seeds=tuple(range(3))):
    rows = []
    perms = perms_only(d)
    rng = np.random.default_rng(50)
    # H for C={A>=0}: orthogonal nonnegative matrices = permutations
    H = []
    for P in signed_perms(d):
        # test A P >= 0 for random nonneg A: P must be nonneg itself (then A P >=0)
        if np.all(P >= -1e-12):
            H.append(P)
    rows.append(dict(exp="E2c", test="H_nonneg", continuous_dim=0, finite_count=len(H),
                     value=len(H), note="C={A>=0}: H = permutation matrices (finite, d!=6); signed perms not allowed"))
    # add asymmetric constraint: anchored row with distinct entries
    a = np.array([0.3, 1.7, -2.2])  # distinct entries (not nonneg, but constraint on A row 1)
    keep = [P for P in H if np.allclose(a @ P, a)]
    rows.append(dict(exp="E2c", test="H_nonneg cap anchor_row_distinct", continuous_dim=0,
                     finite_count=len(keep), value=len(keep),
                     note="extra asymmetric anchor row with distinct entries -> trivial (identity only)"))
    # empirical: random A>=0, Q in H: A Q >=0; Q not in H breaks nonnegativity
    A = rng.random((d, d))
    P = H[0]
    rows.append(dict(exp="E2c", test="verify_AQ_nonneg", continuous_dim=np.nan, finite_count=np.nan,
                     value=float(np.min(A @ P)), note="min entry of A Q for Q in H should be >=0"))
    # continuous dim of nonneg orthogonal = 0 by theorem; verify a random small perturbation
    Rpen = rand_orth(d, np.random.default_rng(51))
    rows.append(dict(exp="E2c", test="perturbation_breaks_nonneg", continuous_dim=np.nan,
                     finite_count=np.nan, value=float(np.min(A @ Rpen)),
                     note="random Q not permutation -> negative entries (for suitable A)"))
    with open(os.path.join(RES, "l4_exp2c.csv"), "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0].keys())); w.writeheader(); w.writerows(rows)
    print(f"[E2c] {len(rows)} rows")
    return rows


# ----------------------------------------------------------------------------- E3: no-go control
def exp3(d=D):
    rows = []
    rng = np.random.default_rng(60)
    M = 3
    A = [rand_orth(d, rng) for _ in range(M)]
    Sig = []
    for m in range(M):
        R = rand_orth(d, np.random.default_rng(70 + m))
        Sig.append((0.1 + 0.2 * m) * R @ np.diag([2.0, 0.7, 1.3]) @ R.T)
    def joint_cov(A_list):
        S = np.zeros((M * d, M * d))
        for m in range(M):
            for n in range(M):
                blk = A_list[m] @ A_list[n].T + (Sig[m] if m == n else 0)
                S[m * d:(m + 1) * d, n * d:(n + 1) * d] = blk
        return S
    S0 = joint_cov(A)
    vals = []
    for rep in range(20):
        Q = rand_orth(d, np.random.default_rng(80 + rep))
        vals.append(float(np.max(np.abs(S0 - joint_cov([a @ Q for a in A])))))
    rows.append(dict(exp="E3", test="no_go_rotation_invariant_hetero_noise", value=float(max(vals)),
                     se=0.0, note="only known heterogeneous Sigma + rotation-invariant constraints -> simultaneous rotation invisible"))
    # continuous gauge dimension remains d(d-1)/2, independent of number of views/noise heterogeneity
    rows.append(dict(exp="E3", test="continuous_gauge_dim", value=float(d * (d - 1) // 2), se=0.0,
                     note="d(d-1)/2 = 3 for d=3; known heterogeneous noise does not reduce it"))
    with open(os.path.join(RES, "l4_exp3.csv"), "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0].keys())); w.writeheader(); w.writerows(rows)
    print(f"[E3] {len(rows)} rows")
    return rows


# ----------------------------------------------------------------------------- main
if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--all", action="store_true")
    ap.add_argument("--exp1", action="store_true"); ap.add_argument("--exp2a", action="store_true")
    ap.add_argument("--exp2b", action="store_true"); ap.add_argument("--exp2c", action="store_true")
    ap.add_argument("--exp3", action="store_true"); ap.add_argument("--quick", action="store_true")
    a = ap.parse_args()
    meta = dict(script=os.path.basename(__file__),
                sha256=hashlib.sha256(open(os.path.abspath(__file__), "rb").read()).hexdigest(),
                python=sys.version)
    if a.quick:
        exp1(noise=0.1, seeds=(0,))
        exp2a(noise_levels=(0.0, 0.05), seeds=(0,))
        exp2b(); exp2c(); exp3()
    if a.all or a.exp1:
        exp1()
    if a.all or a.exp2a:
        exp2a()
    if a.all or a.exp2b:
        exp2b()
    if a.all or a.exp2c:
        exp2c()
    if a.all or a.exp3:
        exp3()
    with open(os.path.join(RES, "l4_meta.json"), "w") as f:
        json.dump(meta, f, indent=2)
    print("done; sha256 =", meta["sha256"])


==> anc/verify_M4.py <==
"""
T-M4 numerical verification: partial correspondence + unknown permutation (O(k) x S_d).
CPU / numpy (system python 3.10).

Model: two views X1 = A1 Z, X2 = A2 P Z (P unknown permutation), or with M views.
p_Z exchangeable (iid Gaussian / same-distribution components) => permutation P is NOT
identifiable; the composite M = O1 P^T O2^T is estimable from paired samples.  If p_Z is
non-exchangeable (components with different distributions), fingerprints identify P.
d=k=3 and 4; 3-5 seeds.

Pre-registered predictions (written BEFORE running; see T-M4 memo):
 E1 (exchangeable): paired m=0,3,10,100 -> composite M estimable (error ~ m^{-1/2}); for
    every permutation P', R'=M P'^{-1} gives the same M and the same data (residual 1e-15);
    P recovery accuracy ~ 1/d! (chance).  Worlds (A1,A2,P) and (A1P0, A2, P P0) have
    identical joint distribution (exchangeability).
 E2 (non-exchangeable): components with distinct distributions (standardized Gamma shapes)
    -> per-view 3rd-cumulant recovery of frames up to permutation/sign, then match components
    by marginal fingerprints (skewness/kurtosis); P accuracy -> 1 as n grows; same-distribution
    control fails (~1/d!).
 E3 (partial anchors r=0..d): known correspondence of r components -> residual S_{d-r}; for
    exchangeable/ symmetric p_Z also sign flips 2^d remain; non-exchangeable (skewed) signs
    fixed -> residual S_{d-r}; r=d -> exchangeable: sign group (2^d), non-exchangeable: trivial.
 E4 (joint group): transformations g=(Q,sigma) act by A1 -> A1 Q, A2 -> A2 P Q P^{-1},
    P -> P (Q in O(d), sigma permutation) and leave the Gaussian joint distribution invariant;
    composition law has semidirect/conjugation structure (permutation conjugated by Q).
Outputs: results/m4_*.csv, m4_meta.json
"""
import argparse, csv, hashlib, itertools, json, math, os, sys
import numpy as np

RES = os.path.join(os.path.dirname(os.path.abspath(__file__)), "results")
os.makedirs(RES, exist_ok=True)
D = 3


# ----------------------------------------------------------------------------- helpers
def rand_orth(d, rng):
    return np.linalg.qr(rng.normal(size=(d, d)))[0]


def invsqrtm(C):
    w, V = np.linalg.eigh((C + C.T) / 2)
    return (V * np.clip(w, 1e-12, None) ** -0.5) @ V.T


def polar(K):
    U, _, Vt = np.linalg.svd(K)
    return U @ Vt


def perm_matrix(perm):
    d = len(perm)
    P = np.zeros((d, d))
    for i in range(d):
        P[i, perm[i]] = 1.0
    return P


def perf(d, rng):
    return perm_matrix(np.random.default_rng(rng).permutation(d))


def fit_slope(x, y):
    x = np.asarray(x, float); y = np.asarray(y, float)
    ok = np.isfinite(x) & np.isfinite(y); x, y = x[ok], y[ok]
    if len(x) < 3 or np.ptp(x) < 1e-12:
        return np.nan, np.nan
    A = np.vstack([x, np.ones_like(x)]).T
    beta, *_ = np.linalg.lstsq(A, y, rcond=None)
    s2 = ((y - A @ beta) ** 2).sum() / max(len(y) - 2, 1)
    try:
        se = float(np.sqrt(np.linalg.inv(A.T @ A)[0, 0] * s2))
    except np.linalg.LinAlgError:
        se = np.nan
    return float(beta[0]), se


# ----------------------------------------------------------------------------- E1: exchangeable
def exp1(ds=(3, 4), ms=(0, 3, 10, 100), seeds=tuple(range(5))):
    rows = []
    for d in ds:
        rng = np.random.default_rng(100 + d)
        A1, A2 = rand_orth(d, rng), rand_orth(d, rng)
        P = perm_matrix(np.random.default_rng(200 + d).permutation(d))
        Mtrue = A1 @ P.T @ A2.T
        # (i) composite estimation from paired samples
        for m in ms:
            errs = []
            for seed in seeds:
                rng2 = np.random.default_rng(seed * 101 + m)
                if m == 0:
                    errs.append(1.0)
                    continue
                Z = rng2.normal(size=(m, d))
                noise = 0.1
                X1 = Z @ A1.T + rng2.normal(size=(m, d)) * noise
                X2 = Z @ P.T @ A2.T + rng2.normal(size=(m, d)) * noise
                K = X1.T @ X2 / m
                Me = polar(K)
                errs.append(float(np.linalg.norm(Me - Mtrue) / math.sqrt(2 * d)))
            rows.append(dict(exp="E1", d=d, test=f"composite_err_m={m}", ms=m,
                             value=float(np.mean(errs)),
                             se=float(np.std(errs, ddof=1) / math.sqrt(len(errs))) if m else 0.0,
                             note="M = R P estimable from paired samples"))
        # (ii) decomposition degeneracy: any P' gives R'=M P'^{-1} orth. & same M
        resid = []
        for perm in itertools.permutations(range(d)):
            Pp = perm_matrix(perm)
            Rp = Mtrue @ Pp.T  # R' = M P'^{-1} = M P'^T
            resid.append(float(np.max(np.abs(Rp @ Pp - Mtrue))))
        rows.append(dict(exp="E1", d=d, test="decomposition_degeneracy", ms=-1,
                         value=float(max(resid)), se=0.0,
                         note=f"all {math.factorial(d)} permutations give same M (residual 1e-15); P accuracy = 1/{math.factorial(d)}"))
        # (iii) exchangeability: worlds (A1,A2,P) vs (A1P0, A2, P P0) identical distribution
        P0 = perm_matrix(np.random.default_rng(300 + d).permutation(d))
        A1p = A1 @ P0
        Pp = P @ P0
        rng3 = np.random.default_rng(400 + d)
        n = 2000
        Z = rng3.normal(size=(n, d))
        X1w = Z @ A1.T; X2w = Z @ P.T @ A2.T
        Zp = Z @ P0  # Z' = P0 Z (rows): X1' = Z' (A1 P0)^T = Z A1^T
        X1wp = Zp @ A1p.T; X2wp = Zp @ Pp.T @ A2.T
        gap = max(float(np.max(np.abs(X1w - X1wp))), float(np.max(np.abs(X2w - X2wp))))
        rows.append(dict(exp="E1", d=d, test="exchangeable_world_equivalence", ms=-1,
                         value=gap, se=0.0,
                         note="(A1,A2,P) ~ (A1 P0, A2, P P0): exact same data for Z'=P0^{-1}Z"))
    fields = list(dict.fromkeys([k for r in rows for k in r.keys()]))
    with open(os.path.join(RES, "m4_exp1.csv"), "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=fields, extrasaction="ignore"); w.writeheader(); w.writerows(rows)
    print(f"[E1] {len(rows)} rows")
    return rows


# ----------------------------------------------------------------------------- E2: non-exchangeable fingerprints
def exp2(d=3, ns=(2000, 10000, 50000), ms=(0, 3, 10), seeds=tuple(range(4))):
    rows = []
    shapes = {3: (1.0, 4.0, 9.0), 4: (1.0, 2.0, 4.0, 8.0)}[d]
    # fingerprints: (skewness, excess kurtosis) of standardized Gamma(shape)
    # skew = 2/sqrt(shape); excess kurt = 6/shape
    true_fp = np.array([[2.0 / math.sqrt(s), 6.0 / s] for s in shapes])

    def recover_frame(X, rng):
        d_ = X.shape[1]
        C = np.cov(X, rowvar=False)
        W = invsqrtm(C)
        Y = (X - X.mean(0)) @ W.T
        T = np.einsum('ni,nj,nk->ijk', Y, Y, Y) / len(Y)
        U, S, _ = np.linalg.svd(T.reshape(d_, -1), full_matrices=False)
        # sign convention by positive skewness
        sk = np.array([np.mean((Y @ U[:, j]) ** 3) for j in range(d_)])
        sg = np.sign(sk); sg[sg == 0] = 1
        U = U * sg[None, :]
        # fingerprints of recovered components
        fp = []
        for j in range(d_):
            proj = Y @ U[:, j]
            m2 = np.mean(proj ** 2); m3 = np.mean(proj ** 3); m4 = np.mean(proj ** 4)
            skew = m3 / max(m2, 1e-12) ** 1.5
            kurt = m4 / max(m2, 1e-12) ** 2 - 3.0
            fp.append([skew, kurt])
        return U, np.array(fp)

    for mode in ("distinct", "same"):
        for n in ns:
            accs, perms = [], []
            for seed in seeds:
                rng = np.random.default_rng(seed * 421 + int(n) + len(mode))
                A1, A2 = rand_orth(d, rng), rand_orth(d, rng)
                Ptrue = perm_matrix(rng.permutation(d))
                Zs = [np.stack([(rng.gamma(s, 1.0, size=n) - s) / np.sqrt(s) for s in
                                (shapes if mode == "distinct" else [shapes[0]] * d)], 1)
                      for _ in range(2)]  # independent marginal samples for the two views
                X1 = Zs[0] @ A1.T
                X2 = Zs[1] @ Ptrue.T @ A2.T
                U1, fp1 = recover_frame(X1, rng)
                U2, fp2 = recover_frame(X2, rng)
                # match components by nearest fingerprints (brute force permutations)
                best, bp = 1e18, None
                for perm in itertools.permutations(range(d)):
                    cost = float(np.sum((fp1 - fp2[list(perm)]) ** 2))
                    if cost < best:
                        best, bp = cost, perm
                # true component label tracking: U1 col j -> A1 col lab1[j]; U2 col k ->
                # A2 col lab2[k] = perm[pi2(k)] where the Z-component is inv_perm[lab2[k]]
                def label_map(U, Atrue):
                    return [int(np.argmax(np.abs(U[:, j] @ Atrue))) for j in range(d)]
                lab1 = label_map(U1, A1)
                lab2 = label_map(U2, A2)
                perm_true = [int(np.argmax(Ptrue[i])) for i in range(d)]  # P[i,perm[i]]=1
                inv_perm = [0] * d
                for i, v in enumerate(perm_true):
                    inv_perm[v] = i
                # recovered A2-column index per component j is lab2[j]; truth is inv_perm[j]
                accs.append(float(np.mean(np.array(lab2) == np.array(inv_perm))))
                # identifiability gap: fingerprint cost at true correspondences vs best
                def cost_of(perm_):
                    return float(np.sum((fp1 - fp2[list(perm_)]) ** 2))
                costs = [cost_of(pp) for pp in itertools.permutations(range(d))]
                costs_sorted = sorted(costs)
                amb = int(sum(1 for c in costs if c <= costs_sorted[0] * 1.05 + 1e-12))
                perms.append(amb)
            rows.append(dict(exp="E2", mode=mode, n=n, d=d, acc=float(np.mean(accs)),
                             acc_se=float(np.std(accs, ddof=1) / math.sqrt(len(accs))),
                             ambiguity=float(np.mean(perms)),
                             note="P recovery via 3rd-cumulant frames + (skew, kurt) fingerprint matching"))
    # composite estimation from paired m under non-exchangeable (should be same rate as E1)
    for m in ms:
        errs = []
        for seed in seeds:
            rng = np.random.default_rng(seed * 901 + m)
            A1, A2 = rand_orth(d, rng), rand_orth(d, rng)
            Ptrue = perm_matrix(rng.permutation(d))
            Z = np.stack([(rng.gamma(s, 1.0, size=m) - s) / np.sqrt(s) for s in shapes], 1) if m else None
            if m == 0:
                errs.append(1.0); continue
            X1 = Z @ A1.T; X2 = Z @ Ptrue.T @ A2.T
            Me = polar(X1.T @ X2 / m)
            errs.append(float(np.linalg.norm(Me - A1 @ Ptrue.T @ A2.T) / math.sqrt(2 * d)))
        rows.append(dict(exp="E2", mode="distinct", n="", d=d, acc="", acc_se="",
                         note=f"composite err m={m}: {np.mean(errs):.4f}"))
    with open(os.path.join(RES, "m4_exp2.csv"), "w", newline="") as f:
        fields = list(dict.fromkeys([k for r in rows for k in r.keys()]))
        w = csv.DictWriter(f, fieldnames=fields, extrasaction="ignore"); w.writeheader(); w.writerows(rows)
    print(f"[E2] {len(rows)} rows")
    return rows


# ----------------------------------------------------------------------------- E3: partial anchors
def exp3(d=3):
    rows = []
    rng = np.random.default_rng(600 + d)
    A1, A2 = rand_orth(d, rng), rand_orth(d, rng)
    P = perm_matrix(np.random.default_rng(700 + d).permutation(d))
    for r in range(d + 1):
        # residual permutations on the d-r unknown components
        n_perm = math.factorial(d - r)
        n_signs_exch = 2 ** d
        rows.append(dict(exp="E3", anchors=r, continuous_gauge=0,
                         perm_ambiguity=n_perm, sign_ambiguity=n_signs_exch,
                         total_exchangeable=n_perm * n_signs_exch,
                         total_nonexchangeable=n_perm,
                         note=f"S_(d-r) residual; r=d -> exchangeable: sign group 2^d; non-exchangeable: trivial"))
    # verify permutation ambiguity: for each permutation fixing the r anchored components,
    # the composite M can be re-decomposed with zero residual
    for r in range(d + 1):
        res = []
        fixed = list(range(r))
        remaining = list(range(r, d))
        for perm_rem in itertools.permutations(remaining):
            perm = fixed + list(perm_rem)
            Pp = perm_matrix(perm)
            M = A1 @ P.T @ A2.T
            Rp = M @ Pp.T
            res.append(float(np.max(np.abs(Rp @ Pp - M))))
        rows.append(dict(exp="E3", anchors=r, continuous_gauge=0,
                         perm_ambiguity=len(res), sign_ambiguity=0,
                         total_exchangeable=len(res), total_nonexchangeable=len(res),
                         note=f"permutation residual max={max(res):.2e} (zero => not identifiable)"))
    # verify sign-flip symmetry for exchangeable Gaussian: transformed params leave data equal
    D = np.diag(np.random.default_rng(800).choice([-1.0, 1.0], size=d))
    Pmat = P
    A1t = A1 @ D
    A2t = A2 @ Pmat @ D @ Pmat.T  # conjugate permutation
    rng2 = np.random.default_rng(900)
    Z = rng2.normal(size=(1000, d))
    Zp = Z @ D  # Z' = D^{-1} Z = D Z (rows)
    X1 = Z @ A1.T; X2 = Z @ P.T @ A2.T
    X1t = Zp @ A1t.T; X2t = Zp @ P.T @ A2t.T
    gap = max(float(np.max(np.abs(X1 - X1t))), float(np.max(np.abs(X2 - X2t))))
    rows.append(dict(exp="E3", anchors="sign_check", continuous_gauge=0,
                     perm_ambiguity=0, sign_ambiguity=2 ** d, total_exchangeable=2 ** d,
                     total_nonexchangeable=1,
                     note=f"sign-flip symmetry (exchangeable): data gap={gap:.2e}; A2'=A2 P D P^T conjugates signs"))
    fields = list(dict.fromkeys([k for r in rows for k in r.keys()]))
    with open(os.path.join(RES, "m4_exp3.csv"), "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=fields, extrasaction="ignore"); w.writeheader(); w.writerows(rows)
    print(f"[E3] {len(rows)} rows")
    return rows


# ----------------------------------------------------------------------------- E4: joint group structure
def exp4(d=3):
    rows = []
    rng = np.random.default_rng(1000)
    Q = rand_orth(d, rng)
    sig = perm_matrix(rng.permutation(d))
    sig2 = perm_matrix(rng.permutation(d))
    Q2 = rand_orth(d, rng)
    # conjugation: sigma^T Q sigma is orthogonal but generally not a permutation
    conj = sig.T @ Q @ sig
    off = float(np.max(np.abs(conj - np.diag(np.diag(conj)))))
    # semidirect group law check: g=(Q,sigma), h=(Q',sigma'); product = (Q sigma Q' sigma^T, sigma sigma')
    def prod(g, h):
        return (g[0] @ g[1] @ h[0] @ g[1].T, g[1] @ h[1])
    g = (Q, sig); h = (Q2, sig2)
    gh = prod(g, h)
    # associativity numerical check
    k = (rand_orth(d, rng), perm_matrix(rng.permutation(d)))
    lhs = prod(prod(g, h), k); rhs = prod(g, prod(h, k))
    assoc = max(float(np.max(np.abs(lhs[0] - rhs[0]))), float(np.max(np.abs(lhs[1] - rhs[1]))))
    # transformation on model parameters leaves data invariant (Gaussian exchangeable)
    A1, A2 = rand_orth(d, rng), rand_orth(d, rng)
    P = perm_matrix(rng.permutation(d))
    A1t = A1 @ Q.T
    A2t = A2 @ P @ Q.T @ P.T
    Z = rng.normal(size=(2000, d))
    Zp = Z @ Q.T
    X1 = Z @ A1.T; X2 = Z @ P.T @ A2.T
    X1t = Zp @ A1t.T; X2t = Zp @ P.T @ A2t.T
    gap = max(float(np.max(np.abs(X1 - X1t))), float(np.max(np.abs(X2 - X2t))))
    rows.append(dict(exp="E4", test="conjugation_nonpermutation", value=off,
                     note="sigma^T Q sigma orthogonal; off-diagonal magnitude (not a permutation generically)"))
    rows.append(dict(exp="E4", test="semidirect_associativity", value=assoc,
                     note="(Q,s)(Q',s')=(Q s Q' s^T, s s')"))
    rows.append(dict(exp="E4", test="joint_transform_data_invariance", value=gap,
                     note="g=(Q,P): A1->A1Q, A2->A2 P Q P^T; data invariant (Gaussian)"))
    fields = list(dict.fromkeys([k for r in rows for k in r.keys()]))
    with open(os.path.join(RES, "m4_exp4.csv"), "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=fields, extrasaction="ignore"); w.writeheader(); w.writerows(rows)
    print(f"[E4] {len(rows)} rows")
    return rows


# ----------------------------------------------------------------------------- main
if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--all", action="store_true")
    ap.add_argument("--exp1", action="store_true"); ap.add_argument("--exp2", action="store_true")
    ap.add_argument("--exp3", action="store_true"); ap.add_argument("--exp4", action="store_true")
    ap.add_argument("--quick", action="store_true")
    a = ap.parse_args()
    meta = dict(script=os.path.basename(__file__),
                sha256=hashlib.sha256(open(os.path.abspath(__file__), "rb").read()).hexdigest(),
                python=sys.version)
    if a.quick:
        exp1(ds=(3,), ms=(0, 3, 10), seeds=(0,))
        exp2(d=3, ns=(1000, 3000), ms=(0,), seeds=(0, 1))
        exp3(d=3); exp4(d=3)
    if a.all or a.exp1:
        exp1()
    if a.all or a.exp2:
        exp2()
    if a.all or a.exp3:
        exp3()
    if a.all or a.exp4:
        exp4()
    with open(os.path.join(RES, "m4_meta.json"), "w") as f:
        json.dump(meta, f, indent=2)
    print("done; sha256 =", meta["sha256"])


==> anc/verify_N1.py <==
"""Sanity checks for the numerical review
(Proposition 3 intersection, CCA paired/unpaired dichotomy, orbit-level failure, k=C-1, Theorem 3).
Run: python verify_N1.py
"""
import numpy as np

rng = np.random.default_rng(0)


def rand_orth(n, r):
    return np.linalg.qr(r.normal(size=(n, n)))[0]


print("=" * 22, "N1-1: Proposition 3 corrected group = H_Sigma ∩ Stab(p_Z)  (examples)")
# (a) d=1: p_Z = N(0,1) (Stab = {+-1}); Sigma(z) = exp(alpha z) (H_Sigma = {1})
z = np.linspace(-3, 3, 2001)
alpha = 1.0
Sig = lambda zz: np.exp(alpha * zz)
for Q in [1.0, -1.0]:
    diff = np.abs(Sig(Q * z) - Sig(z)).max()
    print(f"  (a) Q={Q:+.0f}: max|Sigma(Qz)-Sigma(z)| = {diff:.3f}  (Q in H_Sigma: {diff < 1e-9})")
print("  (a) => H_Sigma={I}, Stab={+-1}, residual=H_Sigma∩Stab={I}: old 'H_Sigma trivial => identifiable' still TRUE")
# (b) d=1: Sigma(z)=1+z^2 (even) => H_Sigma={+-1}; Stab={+-1} => residual={+-1}
Sig_b = lambda zz: 1 + zz ** 2
for Q in [1.0, -1.0]:
    print(f"  (b) Q={Q:+.0f}: max|Sigma(Qz)-Sigma(z)| = {np.abs(Sig_b(Q * z) - Sig_b(z)).max():.2e}")
# (c) d=2: isotropic Sigma(z)=c(|z|)I => H_Sigma=O(2); non-Gaussian product p_Z => Stab finite.
# check with random orthogonal Q: Sigma invariant (H_Sigma) but law of QZ changes (Stab tiny)
d = 2
Z = np.stack([rng.laplace(size=200000) / np.sqrt(2), rng.uniform(-np.sqrt(3), np.sqrt(3), size=200000)], 1)
Q = rand_orth(d, rng)
QZ = Z @ Q.T
# law changes: cross-moment between coords and 4th moment of coord 1
def stat(X):
    return np.array([np.mean(X[:, 0] * X[:, 1]), np.mean(X[:, 0] ** 4)])
print(f"  (c) isotropic Sigma: H_Sigma=O(2); stats(Z)={np.round(stat(Z), 4)}, stats(QZ)={np.round(stat(QZ), 4)}"
      "  (differ => Q not in Stab)")
for s in [(1, 1), (-1, 1), (1, -1), (-1, -1)]:
    Qs = np.diag(s)
    print(f"  (c) sign Q={s}: statistic diff = {np.abs(stat(Z @ Qs) - stat(Z)).max():.2e} (sign flips are in Stab)")

print("=" * 22, "N1-2: CCA paired/unpaired dichotomy: residual group = signs x O(m) on repeated roots")
k = 3
lam = np.array([0.8, 0.5, 0.2])          # distinct canonical correlations (simple spectrum)
U, V = rand_orth(k, rng), rand_orth(k, rng)
S12 = U @ np.diag(lam) @ V.T
print("simple spectrum: joint sign flips of canonical pairs preserve S12:")
for signs in [(1, 1, 1), (-1, 1, 1), (-1, -1, 1), (-1, -1, -1)]:
    D = np.diag(signs)
    print(f"  signs={signs}: ||S12 - U D (lam) (V D)^T|| = {np.abs(S12 - (U @ D) @ np.diag(lam) @ (V @ D).T).max():.2e}")
print("single-side sign change breaks S12 (so sign flips are correlated):")
S1 = (U @ np.diag([-1, 1, 1])) @ np.diag(lam) @ V.T
print(f"  ||S12-S1|| = {np.abs(S12 - S1).max():.3f}")
print("repeated roots: lambda = (0.7, 0.7, 0.2), block O(2) leaves S12 invariant:")
lam2 = np.array([0.7, 0.7, 0.2])
S12b = U @ np.diag(lam2) @ V.T
for trial in range(3):
    Ob = rand_orth(2, rng)
    O3 = np.eye(3); O3[:2, :2] = Ob
    S12p = (U @ O3) @ np.diag(lam2) @ (V @ O3).T
    print(f"  trial {trial}: ||S12 - U O lam (V O)^T|| = {np.abs(S12b - S12p).max():.2e}"
          "  (continuous O(2) gauge)")
# all equal => O(3) (unpaired extreme)
Oall = rand_orth(3, rng)
print("all equal (0.5,0.5,0.5): same O(3) on both sides leaves S12 = 0.5 U V^T invariant:",
      f"{np.abs(U @ np.diag([.5,.5,.5]) @ V.T - (U @ Oall) @ np.diag([.5,.5,.5]) @ (V @ Oall).T).max():.2e}")

print("=" * 22, "N1-3: orbit-level failure: two population-optimal same-state encoders, residual 4.48/6")
Zc = 60
k = 3
p = np.ones(Zc) / Zc
def whiten_state_fn(F):
    F = F - p @ F
    C = (F.T * p) @ F
    w, V = np.linalg.eigh((C + C.T) / 2)
    return F @ (V @ np.diag(w ** -0.5) @ V.T)
F = whiten_state_fn(rng.normal(size=(Zc, k)))
G = whiten_state_fn(rng.normal(size=(Zc, k)))
def proc_resid(F, G):
    s = np.linalg.svd((F.T * p) @ G, compute_uv=False)
    return 2 * k - 2 * s.sum()
print(f"random pair of optimal state encoders: residual = {proc_resid(F, G):.4f} / max {2*k}")
# same orbit: residual 0; orthogonal subspaces: residual = 2k
print(f"G=F (same orbit): residual = {proc_resid(F, F):.2e}")
# construct G orthogonal to F: project a random matrix off span(F)
Gorth = rng.normal(size=(Zc, k)); Gorth = Gorth - F @ (F.T * p) @ Gorth
Gorth = whiten_state_fn(Gorth)
print(f"orthogonal-subspace optimal pair: residual = {proc_resid(F, Gorth):.4f} / max {2*k}")
# objective values on same-state pairs (K=I): f(z) vs f(z') with z=z'  => 0
print("objective on same-state pairs for a state function: L =",
      f"{np.mean([(F[i] - F[i]) @ (F[i] - F[i]) for i in range(Zc)]):.1e}")

print("=" * 22, "N1-4: k=C-1 for class-inner fully-connected kernel")
C, S = 5, 6
N = C * S
pi = np.zeros((N, N))
for c in range(C):
    pi[c*S:(c+1)*S, c*S:(c+1)*S] = 1.0 / (N * S)   # marginals = 1/N = p
pvec = np.ones(N) / N
Dm = 1 / np.sqrt(pvec)
K = Dm[:, None] * pi * Dm[None, :]
ev = np.sort(np.linalg.eigvalsh(K))[::-1]
print("top eigenvalues:", np.round(ev[:8], 4), " (expect 1^5, 0^25)")
# centered (1^perp) spectrum
Bmat = np.eye(N) - pvec[:, None] @ pvec[None, :]
Ub, svb, _ = np.linalg.svd(Bmat)
Q = Ub[:, :N-1]                       # orthonormal basis of 1^perp
evc = np.sort(np.linalg.eigvalsh(Q.T @ K @ Q))[::-1]
gapped = [kk for kk in range(1, 11) if evc[kk-1] > evc[kk] + 1e-9]
print("centered top eigenvalues:", np.round(evc[:7], 4))
print("gapped k in 1..10 (centered convention):", gapped, " (C-1 =", C-1, ")")
# chain-like class-inner kernel (Sinkhorn-normalized to uniform marginals) => multiple gaps
W4 = np.exp(-np.abs(np.subtract.outer(np.arange(S), np.arange(S))))
for _ in range(200):
    W4 = W4 / W4.sum(1, keepdims=True)
    W4 = W4 / W4.sum(0, keepdims=True)
# W4 now doubly stochastic (row/col sums 1); pi = (1/N) W4 => marginals = 1/N
pi2 = np.zeros((N, N))
for c in range(C):
    idx = np.arange(c*S, (c+1)*S)
    pi2[np.ix_(idx, idx)] = (1.0 / N) * W4
K2 = Dm[:, None] * pi2 * Dm[None, :]
ev2 = np.sort(np.linalg.eigvalsh(K2))[::-1]
evc2 = np.sort(np.linalg.eigvalsh(Q.T @ K2 @ Q))[::-1]
if k := 0: pass
gapped2 = [kk for kk in range(1, 11) if evc2[kk-1] > evc2[kk] + 1e-9]
print("chain-like class-inner kernel: top eig:", np.round(ev2[:8], 4))
print("gapped k (chain-like):", gapped2, " => uniqueness of k=C-1 relies on fully-connected kernel")

print("=" * 22, "N1-5: Thm 3 survives without gap, but is VACUOUS at rho=1 (its limit)")
k = 3
Zc = 40
p = np.ones(Zc) / Zc
def whiten_state(F):
    F = F - p @ F
    C = (F.T * p) @ F
    w, V = np.linalg.eigh((C + C.T) / 2)
    return F @ (V @ np.diag(w ** -0.5) @ V.T)
def procrustes_err_cond(F, G):
    # min_Q E||Q f - g||^2 = 2k - 2 ||E[f g^T]||_*  (whitened, centered)
    sv = np.linalg.svd((F.T * p) @ G, compute_uv=False)
    return 2 * k - 2 * sv.sum()
F1 = whiten_state(rng.normal(size=(Zc, k)))
F2 = whiten_state(rng.normal(size=(Zc, k)))
e = procrustes_err_cond(F1, F2)
rho = 1.0                                  # f depends on z only  => rho = 1
bound = 2 * k * (1 - rho)
print(f"  two ideal good-view encoders (rho=1): min_Q E||Qf1-f2||^2 = {e:.3f}, Thm3 bound = {bound:.3f}")
print("  => bound holds trivially (0 <= e) but gives NO alignment guarantee;")
print("     Thm 3 is the surviving quantitative result but cannot explain good-view alignment.")


==> anc/verify_review.py <==
"""Checks used in the numerical review.

Sections
  A. Synthetic world of Fig. 12 (5 classes x 6 states): which k admit a spectral gap?
  B. Same-state minimisers: are two optimal good-view encoders rotations of each other?
  C. Stiefel dimension / rotation-orbit dimension, and the normalisation of the
     "Procrustes residual" used in the development note.
  D. Theorem 3 (nuisance lower bound) needs no spectral gap: numerical check.

Run:  python verify_review.py
"""

import numpy as np

rng = np.random.default_rng(0)
K3 = 3


def whiten_columns(M, p):
    """Centre and whiten the columns of M so that E_p[f] = 0, E_p[f f^T] = I."""
    p = np.asarray(p, dtype=float)
    p = p / p.sum()
    Mc = M - p @ M
    cov = (Mc * p[:, None]).T @ Mc
    w, V = np.linalg.eigh(cov)
    Wh = V @ np.diag(w ** -0.5) @ V.T
    return Mc @ Wh


def procrustes_stats(F, G, p):
    """Return (E_p||f-Qg||^2 minimised over Q, per-coordinate RMS)."""
    p = np.asarray(p, dtype=float)
    p = p / p.sum()
    k = F.shape[1]
    cross = (F * p[:, None]).T @ G
    nuc = np.linalg.svd(cross, compute_uv=False).sum()
    sq = 2 * k - 2 * nuc
    return sq, np.sqrt(max(sq, 0.0) / k), nuc


def section(title):
    print("\n" + "=" * 70)
    print(title)
    print("=" * 70)


# ----------------------------------------------------------------------
section("A. Fig. 12 synthetic world: 5 classes x 6 states, within-class kernel")
C, S = 5, 6
n = C * S
p = np.full(n, 1.0 / n)
Pi = np.zeros((n, n))
for c in range(C):
    idx = np.arange(c * S, (c + 1) * S)
    Pi[np.ix_(idx, idx)] = 1.0 / (C * S * S)
D = np.diag(p)
K = np.linalg.inv(np.sqrt(D)) @ Pi @ np.linalg.inv(np.sqrt(D))
ev = np.sort(np.linalg.eigvalsh(K))[::-1]
print("top eigenvalues:", np.round(ev[:8], 6))
print("check marginal:", np.allclose(Pi.sum(1), p))
print("gapped k in 1..10 (paper's convention, k = non-constant dims):",
      [j - 1 for j in range(1, 11) if ev[j - 1] - ev[j] > 1e-12])
print("=> only k = C-1 =", C - 1, "has a gap; the paper's Fig. 12 uses k = 4.")

# ----------------------------------------------------------------------
section("B. Same-state minimisers: two optimal encoders that are NOT rotations")
# World of n states, k = 3.  Same-state positives (z, z).  Both encoders are
# whitened functions of the state alone -> both attain the global minimum 0.
n, k = 60, 3
p = np.full(n, 1.0 / n)
F = whiten_columns(rng.normal(size=(n, k)), p)
G = whiten_columns(rng.normal(size=(n, k)), p)

# prediction term of the paper's objective on same-state pairs = 0 for both
loss_F = 1.0 / n * np.sum((F - F) ** 2)
loss_G = 1.0 / n * np.sum((G - G) ** 2)
sq, rms, nuc = procrustes_stats(F, G, p)
print(f"objective on same-state pairs: f={loss_F:.3e}, g={loss_G:.3e}  (both global min)")
print(f"best-rotation squared error = {sq:.4f}   (max possible 2k = {2*k})")
print(f"per-coordinate RMS          = {rms:.4f}   (max possible sqrt(2) = {np.sqrt(2):.4f})")
print(f"nuclear norm of cross moment= {nuc:.4f}")

# same in the paper's notation: both are minimisers, yet far apart
print("min over Q of E||f - Q g||^2 =", round(sq, 4), ">> 0  => not one O(k) orbit")

# ----------------------------------------------------------------------
section("C. Stiefel dimension / orbit dimension / residual normalisation")
Zdim, kk = 60, 8
stiefel = kk * (Zdim - 1) - kk * (kk + 1) // 2
orbit = kk * (kk - 1) // 2
print(f"|Z|=60, k=8: dim Stiefel = {stiefel}, dim O(k) orbit = {orbit}")
p8 = np.full(Zdim, 1.0 / Zdim)
res = []
for _ in range(500):
    F8 = whiten_columns(rng.normal(size=(Zdim, kk)), p8)
    G8 = whiten_columns(rng.normal(size=(Zdim, kk)), p8)
    sq8, rms8, _ = procrustes_stats(F8, G8, p8)
    res.append(rms8)
res = np.array(res)
print(f"random pairs of whitened state frames: RMS mean {res.mean():.3f}, "
      f"range [{res.min():.3f}, {res.max():.3f}]  (best-rotation Procrustes residual)")

# minimal counterexample |Z|=4, k=1: two orthogonal centred vectors (uniform p)
a = np.array([1.0, -1.0, 0.0, 0.0])
b = np.array([0.0, 0.0, 1.0, -1.0])
p4 = np.full(4, 0.25)
corr = (p4 * a * b).sum() / np.sqrt((p4 * a * a).sum() * (p4 * b * b).sum())
print(f"|Z|=4, k=1, orthogonal pair: squared error = {2 - 2*corr:.3f}"
      f"  (max 2k = 2);  RMS = {np.sqrt(2 - 2*corr):.3f} (= sqrt(2) at corr=0)")
print("=> the development-note residual is an RMS; the exact 2 is a squared norm.")

# ----------------------------------------------------------------------
section("D. Theorem 3 lower bound holds with no spectral gap")
# z in 6 states, nu in 4 levels; f_m(z,nu) = phi(z) + s_m psi(nu), then whitened.
nz, nnu, k = 6, 4, 3
pz = np.full(nz, 1.0 / nz)
obs = [(z, v) for z in range(nz) for v in range(nnu)]
pobs = np.full(len(obs), 1.0 / len(obs))
phi = rng.normal(size=(nz, k))
psi = rng.normal(size=(nnu, k))
psi_mean = psi.mean(0)

for s in [0.0, 1.0, 3.0]:
    M1 = np.array([phi[z] + s * psi[v] for z, v in obs])
    M2 = np.array([phi[z] + s * psi[v] for z, v in obs])
    F1 = whiten_columns(M1, pobs)
    F2 = whiten_columns(M2, pobs)
    mu1 = np.array([F1[[i for i, o in enumerate(obs) if o[0] == z]].mean(0) for z in range(nz)])
    mu2 = np.array([F2[[i for i, o in enumerate(obs) if o[0] == z]].mean(0) for z in range(nz)])
    C1 = (mu1 * pz[:, None]).T @ mu1
    C2 = (mu2 * pz[:, None]).T @ mu2
    rho1 = np.sqrt(np.clip(np.linalg.eigvalsh(C1), 0, None)).sum() / k
    rho2 = np.sqrt(np.clip(np.linalg.eigvalsh(C2), 0, None)).sum() / k
    Sig = (mu1 * pz[:, None]).T @ mu2
    err = 2 * k - 2 * np.linalg.svd(Sig, compute_uv=False).sum()
    bound = 2 * k * (1 - min(rho1, rho2))
    print(f"s={s}: rho=({rho1:.3f},{rho2:.3f})  error={err:.3f}  bound={bound:.3f}  "
          f"holds={err >= bound - 1e-9}")

# good views with DIFFERENT state functions: rho = 1, bound = 0, error large
F1 = whiten_columns(rng.normal(size=(nz, k)), pz)
F2 = whiten_columns(rng.normal(size=(nz, k)), pz)
Sig = (F1 * pz[:, None]).T @ F2
err = 2 * k - 2 * np.linalg.svd(Sig, compute_uv=False).sum()
print(f"two ideal good-view encoders (rho=1, bound=0): error={err:.3f} "
      f"-> Theorem 3 cannot certify alignment between good views")

print("\nAll checks done.")

